A framework for the generalised Erd\H{o}s-Rothschild problem and a resolution of the dichromatic triangle case

The Erd\H{o}s-Rothschild problem from 1974 asks for the maximum number of $s$-edge colourings in an $n$-vertex graph which avoid a monochromatic copy of $K_k$, given positive integers $n,s,k$. In this paper, we systematically study the generalisation of this problem to a given forbidden family of colourings of $K_k$. This problem typically exhibits a dichotomy whereby for some values of $s$, the extremal graph is the `trivial' one, namely the Tur\'an graph on $k-1$ parts, with no copies of $K_k$; while for others, this graph is no longer extremal and determining the extremal graph becomes much harder. We generalise a framework developed for the monochromatic Erd\H{o}s-Rothschild problem to the general setting and work in this framework to obtain our main results, which concern two specific forbidden families: triangles with exactly two colours, and improperly coloured cliques. We essentially solve these problems fully for all integers $s \geq 2$ and large $n$. In both cases we obtain an infinite family of structures which are extremal for some $s$, which are the first results of this kind. A consequence of our results is that for every non-monochromatic colour pattern, every extremal graph is complete partite. Our work extends work of Hoppen, Lefmann and Schmidt and of Benevides, Hoppen and Sampaio.

==> ancillary/improper_patterns.py <==
import numpy as np
from optr import g_even, mylog,g ,r_2, R_2
from decimal import Decimal

def accurate_log(x):
    if x==0:
        return 0
    else:
        return Decimal(str(x)).ln()
    
def accurate_g(s,r):
    a = s % (r-1)
    z = (s-a)/(r-1)
    return (Decimal(str(r-1-a))/Decimal(str(r)))*accurate_log(z)+(Decimal(str(a))/Decimal(str(r)))*accurate_log(z+1)

if __name__=="__main__":
    max_s = 1231
    fail51 = False
    for k in range(3,max_s+2):
        for s in range(k-1, max_s+1):
            opt_r=R_2(s)
            if k-1 in opt_r: opt_r.remove(k-1)
            for r in opt_r:
                if (g(s,r)>=((k-2)/(k-1))*mylog(s)) and (not (g(s+1,r)>((k-2)/(k-1))*mylog(s+1))):
                    fail51 = True
    print("(5.1) holds for all s<={}".format(max_s)) if (not fail51) else print("(5.1) failed for small s")


    for k in range(3,12):
        # binary search for a value of s>=s(k)
        print('checking k={}'.format(k))
        s=k-1
        s_k_higher=None
        s_k_lower=None
        while not s_k_higher:                        
            # find R_2(s) and remove any K_k-free solutions from it
            opt_r=R_2(s)
            if k-1 in opt_r: opt_r.remove(k-1)
            g_value = accurate_g(s,opt_r[0]) if len(opt_r)>0 else Decimal('0')
            
            # decide whether to continue searching
            if (Decimal(str(k-2))/Decimal(str(k-1)))*accurate_log(s)>g_value:
                s_k_lower=s
                s*=2
            else: 
                s_k_higher=s

        # binary search for the exact value of s(k)
        while s_k_lower<s_k_higher-1:
            mid_s=np.floor(np.mean([s_k_lower,s_k_higher]))
            opt_r=R_2(mid_s)
            if k-1 in opt_r: opt_r.remove(k-1)
            g_value = accurate_g(mid_s,opt_r[0]) if len(opt_r)>0 else Decimal('0')
            if (Decimal(str(k-2))/Decimal(str(k-1)))*accurate_log(mid_s)>g_value:
                s_k_lower=mid_s
            elif (Decimal(str(k-2))/Decimal(str(k-1)))*accurate_log(mid_s)<g_value: 
                s_k_higher=mid_s
            else:
                s_k_higher=mid_s
                print("there is a tie for k={}".format(k))
                print("g({})={} attained by r={}".format(mid_s,g_value,opt_r[0]))
                print("(k-2)/(k-1)log({})={}".format(mid_s, ((k-2)/(k-1))*mylog(mid_s)))
            
        print('s({})={}'.format(k,s_k_lower))


==> ancillary/optr.py <==
import numpy as np
import scipy.special as ss 
import time
import itertools
from decimal import Context, Decimal, getcontext

def mylog(x):
    if x==0:
        return 0
    else:
        return np.log(x)
    
def exactlog(x):
    if x==0:
        return 0
    else:
        return getcontext().ln(Decimal(x))
    
def intervals_extract(iterable):
    iterable = sorted(set(iterable))
    for _, group in itertools.groupby(enumerate(iterable),
    lambda t: t[1] - t[0]):
        group = list(group)
        yield [group[0][1], group[-1][1]]

def g(s,r):
    a = s % (r-1)
    z = (s-a)/(r-1)
    return Decimal((r-1-a)/r)*exactlog(z)+Decimal(a/r)*exactlog(z+1)

def g_tilde(s,x):
    return ((x-1)/x)*np.log(s/(x-1))
    
def r_2(s):
    if s<np.e**2:
        return 2
    else:
        return int(2*np.floor((ss.lambertw(s/np.e).real+1)/2))

def r_fun(s):
    if s<np.e**2:
        return 2
    else:
        return int(np.floor(ss.lambertw(s/np.e).real+1))

def R(s):
    rm = r_fun(s)
    rp = r_fun(s)+1
    g_minus = g(s,rm)
    g_plus = g(s,rp)
    if g_minus>g_plus:
        return [rm]
    elif g_minus<g_plus:
        return [rp]
    else:
        return [rm,rp]
    
def R_2(s):
    rm = r_2(s)
    rp = rm+2
    g_minus = g(s,rm)
    g_plus = g(s,rp)
    if g_minus>g_plus:
        return [rm]
    elif g_minus<g_plus:
        return [rp]
    else:
        return [rm,rp]

# def g_max(s):
#     return max(g(s,r_fun(s)), g(s,r_fun(s)+1))

def g_even(s):
    return max(g(s,r_2(s)), g(s,r_2(s)+2))

def check_i_ii(s):
    fail = False
    r_range = np.array(range(2,s+1))
    g_values = [g(s,r) for r in r_range]
    g_values_even_r = [g_values[i] for r,i in zip(r_range,range(len(r_range))) if r%2==0]
    g_values_odd_r = [g_values[i] for r,i in zip(r_range,range(len(r_range))) if r%2==1]
    R_s=r_range[np.where(g_values==max(g_values))[0]]
    R_2_s=r_range[np.where((g_values==max(g_values_even_r)) & (r_range % 2 == 0))[0]]
    # part (i)
    if not (set(R_s).issubset(set(R(s))) and set(R_2_s).issubset(set(R_2(s)))):
        fail = True
    # part (ii)
    if len(np.where(np.array(g_values_odd_r)>=g_even(s))[0])>1:
        fail = True
    return fail
    
if __name__=="__main__":

    getcontext().prec = 50

    start = time.time()
    s_max = 196
    s_max_iii_even = 10**7+1
    s_max_iii_odd = 9*10**4+1

    # parts i and ii
    fail = [check_i_ii(s) for s in range(2,s_max)]
    if not np.any(fail):
        print(f"no 2<=s<{s_max} failed Lemma 5.10 (i) or (ii)")
        
        
    # part iii using part i
    R_even_sets = [R_2(s) for s in range(2,s_max_iii_even)]
    R_sets = [R(s) for s in range(2,s_max_iii_odd)]
    r_even_values = range(int(min(R_even_sets[0])),int(max(R_even_sets[-1])+1),2)
    r_values = range(int(min(R_sets[0])),int(max(R_sets[-1])+1))
    for r in r_even_values:
        s_range = np.add(np.where([r in x for x in R_even_sets])[0],2)
        s_range_string = ", ".join([f"{interval[0]}-{interval[1]}" for interval in list(intervals_extract(s_range))])
        print(f"{r} is in R_2(s) for s={s_range_string}")
    for r in r_values:
        s_range = np.add(np.where([r in x for x in R_sets])[0],2)
        s_range_string = ", ".join([f"{interval[0]}-{interval[1]}" for interval in list(intervals_extract(s_range))])
        print(f"{r} is in R(s) for s={s_range_string}")

    print(f"this took {time.time()-start:.0f}s")


==> ancillary/small_s.py <==
from optr import g, g_tilde, R, exactlog
import time
import numpy as np
from decimal import Decimal, getcontext

def f_tilde(s,r,x):
    return Decimal((r-2)*x)*exactlog(s*x/(1-x))+Decimal(1-(r-1)*x)*exactlog((1-(r-1)*x)*s/(1-x))

def f(s,r,x):
    values = [Decimal((r-1)*x)*g(s-t,r-1)+Decimal(1-(r-1)*x)*exactlog(t) for t in range(s+1)]
    return max(values)

def e(s,r):
    return Decimal(g_tilde(s,r))-g(s,r)
    
def odd_r_alpha1_lb(r,s):
    return Decimal(r/(r**2-1))-e(s,r+1)/(Decimal(r-1)*exactlog(s/r))

def check_odd_r(s):
    results=[]
    for r in R(s):
        if r==2:
            continue
        lb = odd_r_alpha1_lb(r,s)
        results.append(f(s,r,lb)<max(g(s,r-1),g(s,r+1)) and f(s,r,1/(r-1))<=max(g(s,r-1),g(s,r+1)))
    return np.all(results)

if __name__=="__main__":

    getcontext().prec = 50

    start = time.time()
    s_max = 1100+1

    results = [check_odd_r(s) for s in range(2,s_max)]

    if np.all(results):
        print("All s={} to {} satisfy Lemma 5.17.".format(2,s_max-1))

    print("\nthis took {:.0f}s".format(time.time()-start))

